The Concentration-Mass Relation of Massive, Dynamically Relaxed Galaxy Clusters: Agreement Between Observations and $\Lambda$CDM Simulations

The relationship linking a galaxy cluster's total mass with the concentration of its mass profile and its redshift is a fundamental prediction of the Cold Dark Matter (CDM) paradigm of cosmic structure formation. However, confronting those predictions with observations is complicated by the fact that simulated clusters are not representative of observed samples where detailed mass profile constraints are possible. In this work, we calculate the Symmetry-Peakiness-Alignment (SPA) morphology metrics for maps of X-ray emissivity from THE THREE HUNDRED project hydrodynamical simulations of galaxy clusters at four redshifts, and thereby select a sample of morphologically relaxed, simulated clusters, using observational criteria. These clusters have on average earlier formation times than the full sample, confirming that they are both morphologically and dynamically more relaxed than typical. We constrain the concentration-mass-redshift relation of both the relaxed and complete sample of simulated clusters, assuming power-law dependences on mass ($\kappa_m$) and $1+z$ ($\kappa_\zeta$), finding $\kappa_m = -0.12 \pm 0.07$ and $\kappa_\zeta = -0.27 \pm 0.19$ for the relaxed subsample. From an equivalently selected sample of massive, relaxed clusters observed with ${\it Chandra}$, we find $\kappa_m = -0.12 \pm 0.08$ and $\kappa_\zeta = -0.48 \pm 0.19$, in good agreement with the simulation predictions. The simulated and observed samples also agree well on the average concentration at a pivot mass and redshift providing further validation of the $\Lambda$CDM paradigm in the properties of the largest gravitationally collapsed structures observed. This also represents the first clear detection of decreasing concentration with redshift, a longstanding prediction of simulations, in data.

==> chandra/c-M_the300.R <==
## skip to load to avoid re-running MCMC

## NB everything here is pre-logged (base e!)
## x1 = log(M200/1e15)
## x2 = log( (1+z)/1.35 )
## y = log(c200)

d = read.table('c-M_the300.dat') # reference cosmology matches the simulations

xx = as.matrix(d[,c('x1','x2')])
yy = d$y
M = array(0, dim=c(3,3,nrow(d)))
M[1,1,] = d$x1.err^2
M[2,2,] = 1e-8 # i.e. tiny
M[3,3,] = d$y.err^2
M[1,3,] = M[3,1,] = d$x1y.corr * d$x1.err * d$y.err


library(lrgs)

ch = mclapply(1:4, function(i) Gibbs.post2dataframe(Gibbs.regression(xx, yy, M, 25100, Ngauss=1, mention.every=1000)) ) # Ngauss=1 arrived at through separate sensitivity check
save(ch, file='c-M_the300_chains.Rdata')
plot.chain.trace(ch)


load('c-M_the300_chains.Rdata')

f = merge.chains(ch, burn=100); rm(ch)

## credible intervals
h = whist.dens(f$B11)
getdist.1d(h)
## $mode
## [1] 1.743102
## $CI
##       level      prob      min      max         low       high  density
## 1 0.6826895 0.6871040 1.712326 1.781751 -0.03077579 0.03864867 6.913924
## 2 0.9544997 0.9551072 1.675825 1.816821 -0.06727732 0.07371876 1.433224
##     center      width
## 1 1.747038 0.03471223
## 2 1.746323 0.07049804
h = whist.dens(f$B21)
getdist.1d(h)
## $mode
## [1] -0.1249908
## $CI
##       level      prob        min         max         low       high   density
## 1 0.6826895 0.6856452 -0.2015855 -0.03589087 -0.07659471 0.08909997 2.8850131
## 2 0.9544997 0.9545732 -0.2891224  0.04695647 -0.16413152 0.17194730 0.6299885
##       center      width
## 1 -0.1187382 0.08284734
## 2 -0.1210829 0.16803941
h = whist.dens(f$B31)
getdist.1d(h)
## $mode
## [1] -0.478199
## $CI
##       level      prob        min        max        low      high   density
## 1 0.6826895 0.6844695 -0.6730767 -0.2906751 -0.1948777 0.1875238 1.2425495
## 2 0.9544997 0.9549123 -0.8753083 -0.0921205 -0.3971093 0.3860785 0.2631571
##       center     width
## 1 -0.4818759 0.1912008
## 2 -0.4837144 0.3915939
h = whist.dens(sqrt(f$Sigma11))
getdist.1d(h)
## $mode
## [1] 0.180747
## $CI
##       level      prob       min       max         low       high  density
## 1 0.6826895 0.6859361 0.1552021 0.2084661 -0.02554497 0.02771901 8.944430
## 2 0.9544997 0.9554098 0.1345487 0.2432507 -0.04619836 0.06250366 1.837115
##      center      width
## 1 0.1818341 0.02663199
## 2 0.1888997 0.05435101


## kappa_m - kappa_zeta contours
h = whist2d(f$B21, f$B31, xbreaks=100, ybreaks=100, smo=2)
con = getdist.2d(h)
write.getdist.2d(con) # --> c-M_slopes_contours[12]_the300.dat


## predictions as function of m at pivot z
predictions.m = data.frame(m=seq(-1.5, 1.5, 0.1))
predictions.m = cbind(predictions.m, t(sapply(predictions.m$m, function(m) quantile(rnorm(nrow(f), f$B11+f$B21*m, sqrt(f$Sigma11)), c(0.5, 0.16, 0.84))) ))
predictions.m
write.table.columnt(predictions.m, 'c-M_predictions_m_the300.dat', row.na=F, col.na=F)

## predictions as function of z at pivot m
predictions.z = data.frame(z=seq(-0.5, 0.5, 0.05))
predictions.z = cbind(predictions.z, t(sapply(predictions.z$z, function(z) quantile(rnorm(nrow(f), f$B11+f$B31*z, sqrt(f$Sigma11)), c(0.5, 0.16, 0.84))) ))
predictions.z
write.table.columnt(predictions.z, 'c-M_predictions_z_the300.dat', row.na=F, col.na=F)


## predictions as function of m at several redshifts
predictions.m = data.frame(m=seq(-3.5, 2.0, 0.1))
for (z in c(0.0676, 0.3331, 0.5924, 0.986)) {
    tmp = as.data.frame(t(sapply(predictions.m$m, function(m) quantile(rnorm(nrow(f), f$B11+f$B21*m+f$B31*log((1+z)/1.35), sqrt(f$Sigma11)), c(0.5, 0.1585, 0.8415)))))
    colnames(tmp) = paste0('z', z, '_', colnames(tmp))
    predictions.m = cbind(predictions.m, tmp)
}
predictions.m
write.table.columnt(predictions.m, 'c-M_predictions_the300.dat', row.na=F, col.na=T)

## constraints on mean fcn as function of m at several redshifts 
predictions.m = data.frame(m=seq(-3.5, 2.0, 0.1))
for (z in c(0.0676, 0.3331, 0.5924, 0.986)) {
    tmp = as.data.frame(t(sapply(predictions.m$m, function(m) quantile(f$B11+f$B21*m+f$B31*log((1+z)/1.35), c(0.5, 0.1585, 0.8415)))))
    colnames(tmp) = paste0('z', z, '_', colnames(tmp))
    predictions.m = cbind(predictions.m, tmp)
}
predictions.m
write.table.columnt(predictions.m, 'c-M_constraints_the300.dat', row.na=F, col.na=T)


==> chandra/figure.R <==

start.figure = function(filename, xmin=0.17, ymin=0.18, ymax=0.95, xmax=0.95, flush=T, ...) open.pdf(filename, xmin=xmin, ymin=ymin, xmax=xmax, ymax=ymax, flush=flush, ...)

start.plot = function(...) plot(1, 1, type='n', cex.lab=1.15, cex.axis=1.15, ...)

d = read.table('c-M_the300.dat')
predictions.pivot = read.table('c-M_predictions_m_the300.dat', head=F) # z=0.35
predictions = read.table('c-M_predictions_the300.dat', head=T) # other z's
constraints = read.table('c-M_constraints_the300.dat', head=T) # not including intrinsic scatter


cs = c(3, 4, 6, 8, 10)
ms = c(0.5, 1, 2) # e15
zs = c(0.1, 0.3, 0.5, 0.7, 0.9, 1.1)
yrange = range(c(d$y-d$y.err, d$y+d$y.err))
x1range = range(c(d$x1-d$x1.err, d$x1+d$x1.err))
colorss = cmap.blue.red(stretch(d$x2))
##colorss = cmap.blue.red(stretch(exp(d$x2)-1))


plot(1, 1, type='n', xlim=x1range, ylim=yrange, axes=F, xlab=expression(M[200]~(10^15~M[phantom(O)])), ylab=expression(c))
add.solarmass(1, log(1.2))
polygonate(predictions.pivot[,1], predictions.pivot[,3], predictions.pivot[,4], col='gray90', border=NA)
points(predictions.pivot[,1], predictions.pivot[,2], type='l')
ploterr(d$x1, d$y, d$x1.err, d$y.err, add=T, col=cmap.blue.red(stretch(d$x2)))
points(predictions[,1], predictions[,2], type='l', lty=2)#, col='dodgerblue3')
points(predictions[,1], predictions[,11], type='l', lty=4)#, col='indianred3')
axis(1, at=log(ms), lab=ms)
axis(2, at=log(cs), lab=cs)
box()



start.figure('../chandra_cm.pdf', width=5, height=2.5, xmin=0.185, xmax=0.96, ymin=0.19, flush=F)
par(mfrow=c(1,2), mar=rep(0,4), oma=c(3.5,3.5,1,0.5))
##
start.plot(xlab='', ylab='', xlim=x1range, ylim=yrange, axes=F)
mtext(expression(M[200]~(10^15~M[phantom(O)])), side=1, line=2.3)
add.solarmass(1, log(1.455), 2.3)
mtext(expression(c), side=2, line=2.3)
##polygonate(predictions.pivot[,1], predictions.pivot[,3], predictions.pivot[,4], col='gray90', border=NA)
##points(predictions.pivot[,1], predictions.pivot[,2], type='l')
polygonate(constraints[,1], constraints[,6], constraints[,7], col='gray90', border=NA)
points(constraints[,1], constraints[,5], type='l', lwd=1.5)
points(predictions[,1], predictions[,6], type='l', col='gray25')
points(predictions[,1], predictions[,7], type='l', col='gray25')
ploterr(d$x1, d$y, d$x1.err, d$y.err, add=T, col=colorss)
axis(1, at=log(ms), lab=ms)
axis(2, at=log(cs), lab=cs)
axis(4, at=log(cs), lab=FALSE, tcl=-par('tcl'))
box()
legend('topright', 'z = 0.33', lty=1, lwd=1.5, bg='white')
##
start.plot(xlab='', ylab='', xlim=x1range, ylim=yrange, axes=F)
mtext(expression(M[200]~(10^15~M[phantom(O)])), side=1, line=2.3)
add.solarmass(1, log(1.455), 2.3)
polygonate(constraints[,1], constraints[,3], constraints[,4], col='gray90', border=NA)
polygonate(constraints[,1], constraints[,12], constraints[,13], col='gray90', border=NA)
ploterr(d$x1, d$y, d$x1.err, d$y.err, add=T, col=colorss)
points(constraints[,1], constraints[,2], type='l', lty=2, lwd=1.5)
points(constraints[,1], constraints[,11], type='l', lty=4, lwd=1.5)
axis(1, at=log(ms), lab=ms)
axis(2, at=log(cs), lab=FALSE, tcl=-par('tcl'))
box()
legend('topright', c('z = 0.07', 'z = 0.99'), lty=c(2,4), lwd=1.5)
##
## start.plot(xlab='', ylab='', xlim=x1range, ylim=yrange, axes=F)
## mtext(expression(M[200]~(10^15~M[phantom(O)])), side=1, line=2.3)
## add.solarmass(1, log(1.415), 2.3)
## polygonate(predictions.pivot[,1], predictions.pivot[,3], predictions.pivot[,4], col='gray90', border=NA)
## points(predictions.pivot[,1], predictions.pivot[,2], type='l')
## ploterr(d$x1, d$y+0.4818759*d$x2, d$x1.err, d$y.err, add=T, col=cmap.blue.red(stretch(d$x2)))
## axis(1, at=log(ms), lab=ms)
## axis(2, at=log(cs), lab=FALSE)
## axis(2, at=log(cs), lab=FALSE, tcl=-par('tcl'))
## box()
##
dev.off()


open.pdf('../chandra_cm_cbar.pdf', plt=c(0.01, 0.35, 0.21, 0.94), width=0.75, height=2.5)
yy = seq(min(d$x2), max(d$x2), len=256)
image(0, yy, matrix(yy, nrow=1), col=cmap.blue.red(stretch(1:256)), axes=F, xlab='', ylab='', useRaster=T)
ax = c(0.1, 0.3, 0.6, 1.0)
axis(4, at=log((1+ax)/1.35), lab=format(ax, nsmall=1))
mtext('redshift', 4, 2)
box()
dev.off()


==> chandra/table.R <==
f = read.table('c-M_the300.dat')
z = read.table('table_z_fgas_M2500.dat')
f = merge(f, z, by='row.names')
rownames(f) = f$Row.names
f = f[order(f$x2),]
n = read.table('clusters.fgas.propernames', head=F)
all(rownames(f) == n[,1])

g = data.frame(z=format(round(f$z, 3), nsmall=3),
               M200=format(round(exp(f$x1), 2), nsmall=2),
               M200.err=format(round(exp(f$x1)*f$x1.err, 2), nsmall=2),
               c200=format(round(exp(f$y), 2), nsmall=2),
               c200.err=format(round(exp(f$y)*f$y.err, 2), nsmall=2),
               lncor=format(round(f$x1y.corr, 2), nsmall=2),
               row.names=n[,2],
               stringsAsFactors=FALSE)

g

write.table.latex(g, '../chandra_cm_table.tex', col.na=F)




